Exact semidefinite programming bounds for packing problems

In this paper we give an algorithm to round the floating point output of a semidefinite programming solver to a solution over the rationals or a quadratic extension of the rationals. We apply this to get sharp bounds for packing problems, and we use these sharp bounds to prove that certain optimal packing configurations are unique up to rotations. In particular, we show that the configuration coming from the $\mathsf{E}_8$ root lattice is the unique optimal code with minimal angular distance $\pi/3$ on the hemisphere in $\mathbb R^8$, and we prove that the three-point bound for the $(3, 8, \vartheta)$-spherical code, where $\vartheta$ is such that $\cos \vartheta = (2\sqrt{2}-1)/7$, is sharp by rounding to $\mathbb Q[\sqrt{2}]$. We also use our machinery to compute sharp upper bounds on the number of spheres that can be packed into a larger sphere.

==> Ball.jl <==
module Ball

using Nemo, SemidefiniteProgramming

export ballsdp

setprecision(3000)  

function Q(n::Int, k::Int, u, v, t)
    R, x = PolynomialRing(FlintQQ, "x")
    p = gegenbauer(k, n, x) 
    sum(coeff(p, i) * u^(k-i) * v^(k-i) * t^i for i=0:length(p)-1)
end

function Z(n::Int, d::Int, k::Int, u, v, t)
    a = Q(n, k, u, v, t)
    [a * u^i * v^ip for i=0:d-k, ip=0:d-k]
end
      
function Zbar(n::Int, d::Int, k::Int, u, v, t)
    1//2 * (Z(n, d, k, u, v, t) + Z(n, d, k, v, u, t))
end

function ballsdp(n::Int, d::Int, rsquared, F=FlintQQ, N::Int=d; objective=nothing)
    println("Generating sdp...")
 
    R = AffineExpressionRing(F)
    P, (u, v, t) = PolynomialRing(R, ["u", "v", "t"])

    mu = [[u^k for k=0:N], [u^k for k=0:N-1]]
    muvt = [[t^k*(u*v)^b*(u+v)^a for k=0:d for b=0:d for a=0:d if k+a+2b<=d-i] for i=0:3]

    bsizes = [1, [1+d-k for k=0:d], [N+1, N], [length(muvt[1]), length(muvt[2])*ones(Int, 4), length(muvt[3])*ones(Int, 4), length(muvt[4])]]

    sdp, B, Fs, su, suvt = sdpbuilder(F, false, bsizes)
    
    F = sum(traceinner(Fs[1+k], Zbar(n, d, k, u, v, t)) for k=0:d)    

    println("Building single constraint...")
    singleconstraint = F(u,u,u^2) - B[1, 1] + 1 + quadform(su[1], mu[1]) + u * (1-u) * quadform(su[2], mu[2])
      
    println("Building triple constraint...")
	tripleconstraint = 1 + F + 
        quadform(suvt[1], muvt[1]) + (u-v)^2 * quadform(suvt[2][1], muvt[2]) +
        (u * (1-u) + v * (1-v)) * (quadform(suvt[2][2], muvt[2]) + (u-v)^2 * quadform(suvt[3][1], muvt[3])) + 
        (u * (1-u) * v * (1-v)) * (quadform(suvt[3][2], muvt[3]) + (u-v)^2 * quadform(suvt[4], muvt[4])) + 
        (t+u*v) * (u*v-t) * (quadform(suvt[2][3], muvt[2]) + (u-v)^2 * quadform(suvt[3][3], muvt[3])) + 
        (u^2 + v^2 - 2t - 4rsquared) * (quadform(suvt[2][4], muvt[2]) + (u-v)^2 * quadform(suvt[3][4], muvt[3]))
    
    addconstraint!(sdp, singleconstraint)       
    
    scf = [coeff(tripleconstraint, i) for i=1:length(tripleconstraint) if exponent(tripleconstraint, i, 1) <= exponent(tripleconstraint, i, 2)]
    
    addconstraint!(sdp, scf)   
             
    println("Adding objective...")

    if objective == nothing
        setobjective!(sdp, B[1, 1])
    else
        addconstraint!(sdp, B[1, 1] - FlintQQ(objective))
    end
    
    sdp
end

end



==> Hemisphere.jl <==
module Hemisphere

using LinearAlgebra, Nemo, SemidefiniteProgramming, Base.Iterators, Serialization

export hemispheresdp

function Q(n::Int, k::Int, u, v, t)
    R, x = PolynomialRing(FlintQQ, "x")
    p = gegenbauer(k, n, x) 
    sum(coeff(p, i) * ((1-u^2)*(1-v^2))^div(k-i, 2)*(t-u*v)^i for i=0:length(p)-1)
end

function Y(n::Int, d::Int, k::Int, u, v, t)
    a = Q(n-1, k, u, v, t)
    [a * u^i * v^ip for i=0:d-k, ip=0:d-k]
end

function Ybar(n::Int, d::Int, k::Int, u, v, t)
    1//2 * (Y(n, d, k, u, v, t) + Y(n, d, k, v, u, t))
end

function hemispheresdp(n::Int, d::Int; costheta=1//2, cosphi=0, cosgamma=1, N::Int=d, objective=nothing)
    println("Generating sdp...")
    R = AffineExpressionRing(FlintQQ)
    P, (u, v, t) = PolynomialRing(R, ["u", "v", "t"])
    mu = [[u^k for k=0:N], [u^k for k=0:N-1]]
    muvt = [[t^k*(u*v)^b*(u+v)^a for k=0:d for b=0:d for a=0:d if k+a+2b<=d-i] for i=0:3]
    
    bsizes = [1, [1+d-k for k=0:d], [N+1, N], [length(muvt[1]), length(muvt[2])*ones(Int, 4), length(muvt[3])*ones(Int, 4), length(muvt[4])]]
    sdp, B, Fs, su, suvt = sdpbuilder(FlintQQ, false, bsizes)

    F = sum(traceinner(Fs[1+k], Ybar(n, d, k, u, v, t)) for k=0:d)
 
    println("Building single constraint...")
    singleconstraint = F(u,u,1) - B[1, 1] + quadform(su[1], mu[1]) + (u-cosphi) * (cosgamma-u) * quadform(su[2], mu[2])
    
    println("Building triple constraint...")
	tripleconstraint = 1 + F + 
	    quadform(suvt[1], muvt[1]) + (u-v)^2 * quadform(suvt[2][1], muvt[2]) +
        ((u-cosphi) * (cosgamma-u) + (v-cosphi) * (cosgamma-v)) * (quadform(suvt[2][2], muvt[2]) + (u-v)^2 * quadform(suvt[3][1], muvt[3])) + 
        ((u-cosphi) * (cosgamma-u) * (v-cosphi) * (cosgamma-v)) * (quadform(suvt[3][2], muvt[3]) + (u-v)^2 * quadform(suvt[4], muvt[4])) + 
        (t+1) * (costheta-t) * (quadform(suvt[2][3], muvt[2]) + (u-v)^2 * quadform(suvt[3][3], muvt[3])) + 
        (1 + 2u*v*t - u^2 - v^2 - t^2) * (quadform(suvt[2][4], muvt[2]) + (u-v)^2 * quadform(suvt[3][4], muvt[3]))
    scf = [coeff(tripleconstraint, i) for i=1:length(tripleconstraint) if exponent(tripleconstraint, i, 1) <= exponent(tripleconstraint, i, 2)]

    addconstraint!(sdp, scf)
    addconstraint!(sdp, singleconstraint)
    
    if objective == nothing
        setobjective!(sdp, 1 + B[1, 1])
    else
        addconstraint!(sdp, 1 + B[1, 1] - objective)
    end
    
    sdp
end

end



==> SemidefiniteProgramming.jl <==
module SemidefiniteProgramming

using Serialization, AbstractAlgebra, Nemo, Hecke, LinearAlgebra, IterTools, GenericSVD, SparseArrays

export AffineExpressionRing, AffineExpression, SparseSDP, SparseSDPSolution

export AbstractSolver, AbstractSDPA, SDPA, SDPAGMP, SDPAQD, CSDP

export block, quadform, addconstraint!, setobjective!, sdpasparse, solvesdp, rrefsdp!, primalobj, dualobj, roundprimalsol, checkprimalsol, addrationalities!, sdpbuilder, blocksizes, spotvector, addeigenvectors!, addentryconstraints!, clindep, solvevector, findeigenvectors, detecteigenvectors, sortConstraints!, number_of_zeros, sturm_sequence, traceinner, gegenbauer, ultraspherical, ultrasphericalbasis, roundingheuristic, isvalidsolution, quadroundingheuristic, quadisvalidsolution

import Base: zero, inv, one, +, -, *, /, //, ^, length, show, getindex, iszero, ==, copy, isequal

setprecision(2000)

########################
### Helper functions ###
########################
  
"Basis for the Gegenbauer polynomials in dimension n up to degree k.
 This is the Gegenbauer polynomial with parameter lambda = n/2-1, 
 or the Jacobi polynomial with parameters alpha = beta = (n-3)/2.
 Normalized to evaluate to 1 at 1." 
function gegenbauerbasis(k, n, x)
    v = Vector{typeof(one(x))}(undef, 1+k)
    v[1] = one(x)
    k == 0 && return v
    v[2] = x
    k == 1 && return v
    for l = 2:k
        v[l+1] = (2l+n-4)//(l+n-3) * x * v[l] - (l-1)//(l+n-3) * v[l-1] 
    end
    v
end

gegenbauer(k, n, x) = gegenbauerbasis(k, n, x)[end]

function chebyshevbasis(k, x)
    v = Vector{typeof(one(x))}(undef, 1+k)
    v[1] = one(x)
    k == 0 && return v
    v[2] = x
    k == 1 && return v
    for l = 2:k
        v[l+1] = 2x *  v[l] - v[l-1] 
    end
    v
end

chebyshev(k, x) = chebyshevbasis(k, x)[end]

##########################
### Affine Expressions ###
##########################

struct AffineExpressionRing{T} <: AbstractAlgebra.Ring
    base_ring
end

AffineExpressionRing(ring::T) where T<:AbstractAlgebra.Ring = AffineExpressionRing{elem_type(ring)}(ring)

mutable struct AffineExpression{T} <: AbstractAlgebra.RingElem where T
    parent::AbstractAlgebra.Ring
    variables::Vector{Int}
    coefficients::Vector{T}
    constant::T
    function AffineExpression{T}(variables, coefficients, constant) where T
        @assert length(variables) == length(coefficients)    
        nonzerolist = [i for i in eachindex(coefficients) if !iszero(coefficients[i])]
        new(AffineExpressionRing(parent(constant)), variables[nonzerolist], coefficients[nonzerolist], constant)
    end
end

function AffineExpression(variables, coefficients, constant) 
    AffineExpression{elem_type(parent(constant))}(variables, coefficients, constant)
end

function AbstractAlgebra.parent_type(::Type{AffineExpression{T}}) where T
    AffineExpressionRing{T}
end

function AbstractAlgebra.elem_type(::Type{AffineExpressionRing{T}}) where T
    AffineExpression{T}
end

function AbstractAlgebra.base_ring(R::AffineExpressionRing{T}) where T
    R.base_ring
end

AbstractAlgebra.parent(ae::AffineExpression) = ae.parent

AbstractAlgebra.isdomain_type(::Type{AffineExpression}) = false

isexact_type(::Type{AffineExpression{T}}) where T = isexact_type(T)

Base.hash(f::AffineExpression{T}, h::UInt) where T = hash(f.variables) + hash(f.coefficients) + hash(f.constant)

function (R::AffineExpressionRing{T})() where T
    AffineExpression(Int[], T[], zero(base_ring(R)))
end

function (R::AffineExpressionRing{T})(a::RingElement) where T
    AffineExpression(Int[], T[], base_ring(R)(a))
end

function (R::AffineExpressionRing{T})(a::AffineExpression{T}) where T
    a
end

function (R::AffineExpressionRing{T})(a::T) where T
    AffineExpression(Int[], T[], base_ring(R)(a))
end

function zero(R::AffineExpressionRing{T}) where T
    AffineExpression(Int[], T[], zero(base_ring(R)))
end

function one(R::AffineExpressionRing{T}) where T
    AffineExpression(Int[], T[], one(base_ring(R)))
end

function zero(R::AffineExpression{T}) where T
    AffineExpression(Int[], T[], zero(base_ring(parent(R))))
end

function one(R::AffineExpression{T}) where T
    AffineExpression(Int[], T[], one(base_ring(parent(R))))
end

function iszero(a::AffineExpression)
    all(iszero, a.coefficients) && iszero(a.constant)
end

function isone(a::AffineExpression{T}) where T
    all(iszero, a.coefficients) && a.constant == one(T)
end

canonical_unit(f::AffineExpression) = one(parent(f))

getindex(ae::AffineExpression, i) = (ae.coefficients[i], ae.variables[i])

function show(io::IO, ae::AffineExpression{T}) where T
    for k = 1:length(ae)-1
        coeff, entry = ae[k]
        if coeff != one(coeff)
            print(io, coeff, '*')
        end
        print("v", entry, " + ")
    end
    if length(ae) >= 1
        coeff, entry = ae[length(ae)]
        if coeff != one(coeff)
            print(io, coeff, '*')
        end
        print(io, "v", entry)
    end
    if ae.constant > 0
        print(io, " + ", ae.constant)
    elseif ae.constant < 0
        print(io, " - ", abs(ae.constant))
    end
end

function AffineExpression(variables::Vector{Int}, coefficients::Vector{T}, constant::T) where T
    AffineExpression{T}(variables, coefficients, constant)
end

function length(a::AffineExpression)
    @assert length(a.variables) == length(a.coefficients)
    length(a.variables)
end

*(a::T, b::Vector{T}) where {T<:Number} = [a*x for x in b]
*(a::T, b::Vector{T}) where {T<:RingElem} = [a*x for x in b]
/(a::Vector{T}, b::T) where {T<:Number} = [x/a for x in b]
/(a::Vector{T}, b::T) where {T<:RingElem} = [x/a for x in b]

//(a::BigFloat, b::BigFloat) = a/b

AbstractAlgebra.promote_rule(::Type{AffineExpression{T}}, ::Type{AffineExpression{T}}) where T <: RingElement = AffineExpression{T}

function AbstractAlgebra.promote_rule(::Type{AffineExpression{T}}, ::Type{U}) where {T <: RingElement, U <: RingElement}
   AbstractAlgebra.promote_rule(T, U) == T ? AffineExpression{T} : Union{}
end

function Base.iterate(a::AffineExpression, state=1)
    if state > length(a.coefficients) 
        nothing
    else
        ((a.variables[state], a.coefficients[state]), state+1)
    end
end

function //(a::AffineExpression{T}, s::S) where {S,T}
    R = promote_type(S, T)
    AffineExpression{R}(a.variables, a.coefficients/s, a.constant/s)
end

function /(a::AffineExpression{T}, s::S) where {S,T}
    R = promote_type(S, T)
    AffineExpression{R}(a.variables, a.coefficients/s, a.constant/s)
end

function ^(a::AffineExpression{T}, n::Integer) where {T}
    if n == 0
        one(a)
    elseif n == 1
        a
    else
        if length(a) == 0
            AffineExpression(Int[], T[], a.constant^n)
        else
            error("Impossible power of affine expressions")
        end
    end
end

AbstractAlgebra.isnegative(::AffineExpression) = false

function norm(a::AffineExpression)
    sqrt(sum(a.coefficients.^2) + a.constant^2)
end

function +(a::AffineExpression{T}, b::AffineExpression{T}) where {T}
    if a.variables == b.variables
        AffineExpression{T}(a.variables, a.coefficients + b.coefficients, a.constant + b.constant)
    else
        variables = copy(a.variables)
        coefficients = copy(a.coefficients)
        for i = 1:length(b.variables)
            j = findfirst(isequal(b.variables[i]), variables)
            if j == nothing
                push!(variables, b.variables[i])
                push!(coefficients, b.coefficients[i])
            else
                coefficients[j] += b.coefficients[i]
            end
        end
        AffineExpression{T}(variables, coefficients, a.constant+b.constant)
    end
end

function +(a::AffineExpression{S}, b::AffineExpression{T}) where {S,T}
    R = promote_type(S, T)
    variables = copy(a.variables)
    coefficients = convert(Vector{R}, copy(a.coefficients))
    for i = 1:length(b.variables)
        j = findfirst(isequal(b.variables[i]), variables)
        if j == nothing
            push!(variables, b.variables[i])
            push!(coefficients, convert(R, b.coefficients[i]))
        else
            coefficients[j] += convert(R, b.coefficients[i])
        end
    end
    AffineExpression{R}(variables, coefficients, a.constant+b.constant)
end

function -(a::AffineExpression{T}) where T
    AffineExpression(a.variables, -a.coefficients, -a.constant)
end

function -(a::AffineExpression{T}, b::AffineExpression{T}) where {T}
    if a.variables == b.variables
        AffineExpression{T}(a.variables, a.coefficients - b.coefficients, a.constant - b.constant)
    else
        variables = copy(a.variables)
        coefficients = copy(a.coefficients)
        for i = 1:length(b.variables)
            j = findfirst(isequal(b.variables[i]), variables)
            if j == nothing
                push!(variables, b.variables[i])
                push!(coefficients, -b.coefficients[i])
            else
                coefficients[j] -= b.coefficients[i]
            end
        end
        AffineExpression{T}(variables, coefficients, a.constant-b.constant)
    end
end

function -(a::AffineExpression{S}, b::AffineExpression{T}) where {S,T}
    R = promote_type(S, T)
    variables = copy(a.variables)
    coefficients = convert(Vector{R}, copy(a.coefficients))
    for i = 1:length(b.variables)
        j = findfirst(isequal(b.variables[i]), variables)
        if j == nothing
            push!(variables, b.variables[i])
            push!(coefficients, -convert(R, b.coefficients[i]))
        else
            coefficients[j] -= convert(R, b.coefficients[i])
        end
    end
    AffineExpression{R}(variables, coefficients, a.constant-b.constant)
end

function *(a::AffineExpression{T}, b::AffineExpression{T}) where T
    if length(a) == 0
        AffineExpression{T}(b.variables, a.constant * b.coefficients, a.constant * b.constant)
    elseif length(b) == 0
        AffineExpression{T}(a.variables, b.constant * a.coefficients, a.constant * b.constant)
    else
        error("Trying to multiply two nonconstant affine expressions")
    end
end

function /(a::AffineExpression{T}, b::AffineExpression{T}) where T
    if length(b) == 0
        AffineExpression{T}(a.variables, a.coefficients ./ b.constant, a.constant / b.constant)
    else
        error("Trying impossible division of affine expressions")
    end
end

function inv(a::AffineExpression{T}) where T
    if length(a) == 0
        AffineExpression{T}(a.variables, a.coefficients, inv(a.constant))
    else
        error("Trying impossible inversion")
    end
end

function copy(a::AffineExpression)
    AffineExpression(copy(a.variables), copy(a.coefficients), a.constant)
end

function ==(a::AffineExpression{T}, b::AffineExpression{T}) where T
    a.parent == b.parent && a.constant == b.constant && a.variables == b.variables && a.coefficients == b.coefficients
end

function traceinner(A, B)
    @assert size(A) == size(B)
    sum(A[i,j] * B[i,j] for i=1:size(A,1) for j=1:size(A,2))
end


function AbstractAlgebra.mul!(a::AffineExpression{T}, b::AffineExpression{T}, c::AffineExpression{T}) where T
    a = b*c
end

function AbstractAlgebra.addeq!(a::AffineExpression{T}, b::AffineExpression{T}) where T
    if a.variables == b.variables
        a.coefficients += b.coefficients
        a.constant += b.constant
        a
    else
        a = a+b
    end
end

function AbstractAlgebra.zero!(a::AffineExpression{T}) where T
    a.variables = Int[]
    a.coefficients = T[]
    a.constant = zero(parent(a.constant))
    a
end

function AbstractAlgebra.add!(a::AffineExpression{T}, b::AffineExpression{T}, c::AffineExpression{T}) where T
    if a.variables == b.variables == c.variables
        a.coefficients = b.coefficients
        a.coefficients += c.coefficients
        a.constant = b.constant + c.constant
        a
    else
        a = b+c
    end
end

function AbstractAlgebra.divexact(a::AffineExpression{T}, b::AffineExpression{T}) where T
    if length(b.variables) == 0 && !iszero(b.constant)
        AffineExpression(a.variables, [x//b.constant for x in a.coefficients], a.constant//b.constant)
    else
        error("Trying to divide by nonconstant AffineExpression")
    end
end

function AbstractAlgebra.needs_parentheses(::AffineExpression)
    true
end

function AbstractAlgebra.isone(a::AffineExpression)
    length(a.variables) == 0 && a.constant == 1
end

#################
### SparseSDP ###
#################

mutable struct SparseSDP{T}
    base_ring
    maximize::Bool
    blocksizes::Vector{Int}
    objective::SRow
    constraints::SMat
end

function SparseSDP(br, maximize, blocksizes::Vector{Int})
    SparseSDP{elem_type(br)}(br, maximize, blocksizes, sparse_row(br), sparse_matrix(br))
end

function recflat(v)
    if typeof(v) == Int
        v
    else
        vcat([recflat(x) for x in v]...)
    end
end

function blockrec(sdp, k, v)
    if typeof(v) == Int 
        block(sdp, k), k+1
    else
        r = []
        for x in v
            w, k = blockrec(sdp, k, x)
            push!(r, w)
        end
        r, k
    end
end

function sdpbuilder(br, maximize, blocksizes)
    sdp = SparseSDP(br, maximize,recflat(blocksizes))
    sdp, blockrec(sdp, 1, blocksizes)[1]...
end

AbstractAlgebra.base_ring(sdp::SparseSDP) = sdp.base_ring

function blocksizes(sdp::SparseSDP)
    sdp.blocksizes
end

function nvars(sdp::SparseSDP)
    reduce(+, [binomial(s+1, 2) for s in blocksizes(sdp)], init=0)
end

function addconstraint!(sdp::SparseSDP, a::AffineExpression)
    row = Tuple{Int, typeof(base_ring(sdp)(0))}[]
    for i = 1:length(a.coefficients)
        v = a.variables[i]
        c = a.coefficients[i]
        push!(row, (v, c))
    end
    push!(row, (nvars(sdp)+1, -a.constant))
    row = sort(row, lt=(x,y)->first(x)<=first(y))
    push!(sdp.constraints, sparse_row(base_ring(sdp), row))
end

function addconstraint!(sdp::SparseSDP, p::PolyElem)
    for k = 0:degree(p)
        addconstraint!(sdp, coeff(p, k))
    end
end

function addconstraint!(sdp::SparseSDP, l::Vector{AffineExpression{T}}) where T
    for a in l
        addconstraint!(sdp, a)
    end
end

function addconstraint!(sdp::SparseSDP, p::AbstractAlgebra.MPolyElem)
    for a in coeffs(p)
        addconstraint!(sdp, a)
    end
end

function setobjective!(sdp::SparseSDP, a::AffineExpression)
    row = Tuple{Int, typeof(base_ring(sdp)(0))}[]
    for i = 1:length(a.coefficients)
        v = a.variables[i]
        c = a.coefficients[i]
        push!(row, (v, c))
    end
    push!(row, (nvars(sdp)+1, a.constant))
    row = sort(row, lt=(x,y)->first(x)<=first(y))
    sdp.objective = sparse_row(base_ring(sdp), row)
end

function block(sdp::SparseSDP{T}, blockindex::Int) where T
    n = blocksizes(sdp)[blockindex]
    M = Matrix{AffineExpression{T}}(undef, n, n)
    ci = 1+reduce(+, [binomial(s+1, 2) for s in blocksizes(sdp)[1:blockindex-1]], init=0)
    for j = 1:n
        for i = 1:j
            M[i, j] = M[j, i] = AffineExpression([ci], [base_ring(sdp)(1)], base_ring(sdp)(0))
            ci+=1
        end
    end
    M
end

function quadform(M, v)
    sum((i==j ? 1 : 2)*v[i]*v[j]*M[i,j] for i=1:length(v) for j=i:length(v))
end

function devectorizeindices(blocksizes::Vector{Int}, ci::Int)
    p = 1
    bs = blocksizes[p]
    while ci - bs*(bs+1)/2 > 0
        ci -= binomial(bs+1,2)
        p +=1
        bs = blocksizes[p]
    end

    v = ci
    j = 1
    while v-j > 0 
        v -= j
        j += 1
    end
    return p,v,j
end

function sdpasparse(sdp::SparseSDP, io::IO=stdout, embedding::Function=x->BigFloat(x))
    A = sdp.constraints

    println(io, nrows(A))
    println(io, length(blocksizes(sdp)))
    
    for s = blocksizes(sdp)
        print(io, s, ' ')
    end
    println(io)
    
    for i = 1:nrows(A)-1
        row = A[i]
        if !iszero(row)
            print(io, embedding(row[ncols(A)]), ' ')
        end
    end
    if nrows(A) > 0
        row = A[nrows(A)]
        if !iszero(row)
            println(io, embedding(row[ncols(A)]))
        end
    end
    
    for constraintindex = 0:nrows(A) 
        ac = constraintindex == 0 ? sdp.objective : A[constraintindex]
        for (ci, value) in ac
            if ci != ncols(A)
                v = value
                if !sdp.maximize && constraintindex==0 
                    v = -v
                end                
                
                blockidx, i, j = devectorizeindices(blocksizes(sdp), ci)
                
                if i != j
                    v = v // 2
                end
                if !iszero(v)
                    println(io, constraintindex, ' ', blockidx, ' ', min(i,j), ' ', max(i,j), ' ', embedding(v))
                end
            end
        end
    end
end



#########################
### SparseSDPSolution ###
#########################

struct SparseSDPSolution
    base_ring
    blocksizes::Vector{Int}
    primalobj
    dualobj
    primalvector::Vector
end

AbstractAlgebra.base_ring(sol::SparseSDPSolution) = sol.base_ring

blocksizes(sol::SparseSDPSolution) = sol.blocksizes

primalobj(sol::SparseSDPSolution) = sol.primalobj

dualobj(sol::SparseSDPSolution) = sol.dualobj

primalvector(sol::SparseSDPSolution) = sol.primalvector

function block(sol::SparseSDPSolution, blockindex::Int) where T
    n = blocksizes(sol)[blockindex]
    M = Matrix{elem_type(base_ring(sol))}(undef, n, n)
    ci = 1+reduce(+, [binomial(s+1, 2) for s in blocksizes(sol)[1:blockindex-1]], init=0)
    for j = 1:n
        for i = 1:j
            M[i, j] = M[j, i] = sol.primalvector[ci]
            ci += 1
        end
    end
    M
end

###############
### Solving ###
###############

abstract type AbstractSolver end

abstract type AbstractSDPA <: AbstractSolver end

struct SDPA <: AbstractSDPA
    executable::String
    verbose::Bool
    T
end

SDPA(; executable::String="sdpa", 
       verbose::Bool=true) = SDPA(executable, verbose, Float64)

struct SDPAQD <: AbstractSDPA
    executable::String
    verbose::Bool
    T
end

SDPAQD(; executable::String="sdpa_qd", 
         verbose::Bool=true) = SDPAQD(executable, verbose, BigFloat)

struct SDPAGMP <: AbstractSDPA
    executable::String
    verbose::Bool
    T
    maxiteration::Int
    epsilonstar
    lambdastar
    omegastar
    lowerbound
    upperbound
    betastar
    betabar
    gammastar
    epsilondash
    precision::Int
end

SDPAGMP(p::Integer=0; eps="1e-30",
        executable::String="sdpa_gmp", 
        verbose::Bool=true,
        maxiteration=10000,
        epsilonstar=eps,
        lambdastar="1e4",
        omegastar="2.0",
        lowerbound="-1e5",
        upperbound="1e5",
        betastar=["0.1","0.01","0.2"][1+p],
        betabar= ["0.3","0.02","0.4"][1+p],
        gammastar=["0.9","0.98","0.5"][1+p],
        epsilondash=eps,
        precision=[200,100,300][1+p]) = 
               SDPAGMP(executable, verbose, BigFloat, maxiteration,
                       epsilonstar, lambdastar, omegastar, lowerbound,
                       upperbound, betastar, betabar, gammastar,
                       epsilondash, precision)

# Ugly function for solving with sdpa solvers
function solvesdp(sdp::SparseSDP, solver::AbstractSDPA, inputfile="", outputfile=""; embedding::Function=x->BigFloat(x), removefiles=true)
    T = solver.T
    function commasplit(s)
        l = []
        c = 0
        prev = 1
        for i = 1:length(s)
            if s[i] == '{'
                c+=1
            elseif s[i] == '}'
                c-=1
            elseif s[i] == ',' && c == 0
                push!(l, s[prev:i-1])
                prev = i+1
            end
        end
        push!(l, s[prev:end])
        l            
    end

    function parselist(x)
        if x[1] == '{'
            [parselist(w) for w in commasplit(x[2:end-1])]
        else
            parse(BigFloat, x)
        end
    end

    function ff(x, s)
        for i = 1:length(x)-length(s)+1
            if x[i:i+length(s)-1] == s
                return i
            end
        end
        0
    end

    function stringnormalize(x)
        r = String([c for c in x if c != ' ' && c != '\n'])
        i = ff(r, "}{")
        while i != 0 
            r = r[1:i] * "," * r[i+1:end]
            i = ff(r, "}{")
        end
        r
    end 
    
    function vectorizeblocks(blocks::Vector{Matrix{T}}) where T
        v = Vector{T}(undef, sum(binomial(size(block, 1)+1, 2) for block in blocks))
        k = 1
        for block in blocks
            for j = 1:size(block, 1), i = 1:j
                v[k] = block[i, j]
                k += 1
            end
        end
        v
    end

    if inputfile == ""
        inputfile, io = mktemp()
        sdpasparse(sdp, io, embedding)
        close(io)
    end
    if outputfile == ""
        outputfile = tempname()
    end
    pobj=dobj =zero(T)
    status = ""
    paramfile , paramio = mktemp()
    println(paramio, solver.maxiteration, " unsigned int maxIteration;")
    println(paramio, solver.epsilonstar, " double 0.0 < epsilonStar;")
    println(paramio, solver.lambdastar, " double 0.0 < lambdaStar;")
    println(paramio, solver.omegastar, " double 1.0 < omegaStar;")
    println(paramio, solver.lowerbound, " double lowerBound;")
    println(paramio, solver.upperbound, " double upperBound;")
    println(paramio, solver.betastar, " double 0.0 <= betaStar <  1.0;")
    println(paramio, solver.betabar, " double 0.0 <= betaBar  <  1.0, betaStar <= betaBar;")
    println(paramio, solver.gammastar, " double 0.0 < gammaStar  <  1.0;")
    println(paramio, solver.epsilondash, " double 0.0 < epsilonDash;")
    println(paramio, solver.precision, " precision; ")
    flush(paramio)
    close(paramio)
    open(`$(solver.executable) -ds $inputfile -o $outputfile -p $paramfile`) do io
        for l in eachline(io)
            solver.verbose && println(l)
            if startswith(l, "objValPrimal = ")
                pobj = parse(T, split(l, " = ")[2])
            end
            if startswith(l, "objValDual   = ")
                dobj = parse(T, split(l, " = ")[2])
            end
            if startswith(l, "phase.value = ")
                status = strip(split(l, " = ")[2])
            end
        end
    end
    
    xstring = ""
    Xstring = ""
    Ystring = ""
    open(outputfile) do io
        xbool = Xbool = Ybool = false
        for l in eachline(io)
            if startswith(l, "xVec =")
                xbool = true
            elseif startswith(l, "xMat =")
                xbool = false
                Xbool = true
            elseif startswith(l, "yMat =")
                Xbool = false
                Ybool = true
            elseif startswith(l, "    main loop time")
                Ybool = false
            elseif xbool
                xstring *= strip(l)
            elseif Xbool
                a = strip(l)
                Xstring *= a
            elseif Ybool 
                a = strip(l)
                Ystring *= a
            end
        end    
    end
    
    y = parselist(stringnormalize(xstring))

    X = parselist(stringnormalize(Xstring))
    
    finalZ = Matrix{T}[]
    for m in X
        n = length(m)
        A = Array{T}(undef, n, n)
        if typeof(m[1]) <: Vector
            for i = 1:n, j = 1:n
                A[i, j] = m[i][j]
            end
        else
            for i= 1:n
                A[i, i] = m[i]
            end
        end 
        push!(finalZ, A)
    end
    
    finalY = Matrix{T}[]
    Y = parselist(stringnormalize(Ystring))
    for m in Y
        n = length(m)
        A = Array{T}(undef, n, n)
        if typeof(m[1]) <: Vector
            for i = 1:n, j = 1:n
                A[i, j] = m[i][j]
            end
        else
            for i= 1:n
                A[i, i] = m[i]
            end
        end 
        push!(finalY, A)
    end
    
    if removefiles
        rm(inputfile)
        rm(outputfile)
        rm(paramfile)
    end
    
    v = iszero(sdp.objective) ? base_ring(sdp)(0) : sdp.objective[ncols(sdp.constraints)]
    newprimalobj = (sdp.maximize ? pobj : -pobj) + embedding(v)
    finalY = vectorizeblocks(finalY)
    status == "pdOPT", SparseSDPSolution(AbstractAlgebra.RealField, blocksizes(sdp), newprimalobj, sdp.maximize ? dobj : -dobj, finalY)#, y, finalZ)
end

###########################
### Rounding a solution ###
###########################

function backsubstitute(A, approxsol)
    x = copy(approxsol)
    for i = nrows(A):-1:1   
        j = findfirst(!iszero, [A[i][k] for k = 1:ncols(A)-1])
        if j != nothing
            x[j] = A[i][ncols(A)] - (j+1>ncols(A)-1 ? 0 : sum(A[i,k]*x[k] for k=j+1:ncols(A)-1))
            x[j] = x[j] // A[i][j] 
        end
    end
    x
end

function backsubstitute(p, U, L, rhs, approxsol)
    x = copy(approxsol)
    for i = nrows(A):-1:1   
        j = findfirst(!iszero, [A[i][k] for k = 1:ncols(A)-1])
        if j != nothing
            x[j] = A[i][ncols(A)] - (j+1>ncols(A)-1 ? 0 : sum(A[i,k]*x[k] for k=j+1:ncols(A)-1))
            x[j] = x[j] // A[i][j] 
        end
    end
    x
end

function roundprimalsol(sdp::SparseSDP, sol::SparseSDPSolution)
    xasfloat = sol.primalvector
    xrounded = backsubstitute(sdp.constraints, [FlintQQ(Rational{BigInt}(x)) for x in xasfloat])
    roundedprimalobj = FlintQQ(Rational{BigInt}(primalobj(sol)))
    roundeddualobj = FlintQQ(Rational{BigInt}(dualobj(sol)))
    SparseSDPSolution(base_ring(sdp), blocksizes(sol), roundedprimalobj, roundeddualobj, xrounded)
end

function checkprimalsol(sdp::SparseSDP, sol::SparseSDPSolution)
    A = sdp.constraints
        
    print("Checking linear constraints...") 
    x = vcat(sol.primalvector, -base_ring(sdp)(1))
    #println([Float64(bla) for bla in x])
    !iszero(mul(A, x)) && error("linear system not satisfied!")
    println(" ok!")
    
    println("Checking PSD constraints...")
    R, x = PolynomialRing(base_ring(sdp), "x")
    failures = Int[]
    for i = 1:length(blocksizes(sdp))
        matr = block(sol, i)
        p = charpoly(R, matrix(matr))
        cfs = (-1)^degree(p) * p(-x)
        for j = 0:degree(cfs)
            c = coeff(cfs, j)
            if c < zero(base_ring(sdp))
                push!(failures, i)
            end
        end
    end
    failures
end

function rrefsdp!(sdp::SparseSDP)
    if base_ring(sdp) == FlintQQ
        A = sdp.constraints
        println("Removing linear dependencies $((nrows(A), ncols(A)))...")
        l = 1
        for i = 1:nrows(A), (j, v) in A[i]
            l = lcm(l, denominator(A[i][j]))
        end
        A = change_ring(A, x->FlintZZ(l*x))         
        A = hnf(A, truncate=true)
        sdp.constraints = change_ring(A, x->FlintQQ(x))
    else
        error("Coefficient type not supported")
    end
end

function clindep(v::Matrix, bits, errbound)
    u = map(AcbField(1000), transpose(v))
    for p = 1:bits
        a = lindep(u, p)
        err = maximum(abs(sum([u[k,i] * ArbField(400)(a[i]) for i in eachindex(a)])) for k=1:size(u,1))
        if err < errbound
            return a
        end
    end 
    error("clindep failed to find a relation")
end

function detecteigenvectors(block, bits=50, errbound=1e-50)
    tmp = svd(block)
    V = tmp.S
    M = tmp.U
    list = Vector{fmpz}[]
    i = findfirst(x->abs(x)<1e-20, V[:])
    if i == nothing
        return list
    end
    m = M[:, i:size(M,2)]
    if size(block) == (1,1) && abs(block[1,1]) <= 0.000001
        list = [[1]]
    elseif size(m, 2) > 0
        A = sparse_matrix(FlintZZ)
        s = collect(1:size(m,1))
        while !isempty(s)
            l = clindep(m[s,:], bits, errbound)
            push!(A, sparse_row(FlintZZ, [x for x in zip(s, l) if !iszero(x[2])]))
            A = hnf(A, truncate=true)
            if size(m,1) - nrows(A) - size(m, 2) <= 0
                push!(A, sparse_row(FlintZZ, [(i,FlintZZ(0)) for i=1:size(m,1)]))
                if size(A) == (1,1) && A[1][1] == 0
                    n = matrix(FlintZZ, 1, 1, [1;])
                else
                    n = nullspace(matrix(A))[2]
                end
                list = [[x for x in n[:,i]] for i=1:size(n,2)]
                break
            end
            if iszero(l)
                break
            end
            deleteat!(s, findfirst(x->!iszero(x), l))
        end
    end
    removals = Int[]
    for i in eachindex(list)
        res = block * Vector{BigFloat}(list[i])
        q = (size(block)[1])/2
        if maximum(abs.(res)) > 1e-10
            println("Warning: wrong vector detected!")
            push!(removals, i)
        end
    end
    deleteat!(list, removals)
    if length(list) != size(m,2)
        display(block)
        display(list)
        println("Warning: not all kernel vectors detected!")
    end
    list
end

function quaddetecteigenvectors(block, d, bits=50, errbound=1e-30)
    tmp = svd(block)
    V = tmp.S
    M = tmp.U
    list = Vector{fmpz}[]
    i = findfirst(x->abs(x)<1e-20, V[:])
    if i == nothing
        return list
    end
    M = M[:, i:size(M,2)]
    N = vcat(M, sqrt(big(d))*M) 
    if size(block) == (1,1) && abs(block[1,1]) <= 0.000001
        list = [[1,0], [0,1]]
    elseif size(M, 2) >0
        A = sparse_matrix(FlintZZ)
        s = collect(1:size(N, 1))
        while !isempty(s)   
            l = clindep(N[s, :], bits, errbound)
            push!(A, sparse_row(FlintZZ, [(x[1], x[1] <= size(M,1) ? x[2] : d*x[2]) for x in zip(s, l) if !iszero(x[2])]))
            push!(A, sparse_row(FlintZZ, [(x[1] <= size(M,1) ? x[1]+size(M,1) : x[1]-size(M,1), x[2]) for x in zip(s, l) if !iszero(x[2])]))
            push!(A, sparse_row(FlintZZ, [(i,FlintZZ(0)) for i=1:size(N,1)]))
            B = rref(matrix(A))[2]
            if size(N, 1) - length([i for i=1:nrows(B) if any(!iszero(B[i,j]) for j=1:ncols(B))]) - 2size(N, 2) <= 0
                n = nullspace(B)[2]
                list = [[x for x in n[:,i]] for i=1:size(n, 2)]
                break
            end
            idx = findfirst(x->!iszero(x), l)
            deleteat!(s, idx)
        end
    end
    removals = Int[]
    for i in 1:length(list)
        res = block * (Vector{BigFloat}(list[i][1:size(M,1)]) + sqrt(big(d))*Vector{BigFloat}(list[i][size(M,1)+1:2*size(M,1)])) 
        if maximum(abs.(res)) > 1e-8
            println("Warning: wrong vector detected!")
            println(res)
            push!(removals, i)
        end
    end
    deleteat!(list, removals)
    if length(list) != 2size(N,2)
        println("Warning: not all kernel vectors detected!")
    end
    list
end

function roundingheuristic(sdp::SparseSDP, sol)
    println("Detecting eigenvectors...") 
    sdp = deepcopy(sdp)
    for bi = 1:length(blocksizes(sdp))
        vecs = detecteigenvectors(block(sol, bi), 100, 1e-20)
        for v in vecs
            constraints = Vector{AffineExpression{fmpq}}(block(sdp, bi) * v)
            addconstraint!(sdp, constraints)
        end
    end
  
    println("Setting up integer system...")    
    A = sdp.constraints
    l = 1
    for i = 1:nrows(A), (j, v) in A[i]
        l = lcm(l, denominator(A[i][j]))
    end
    A = change_ring(A, x->FlintZZ(l*x))         

    println("Running Kannan-Bachem reduction...")
    @time A = hnf(A, truncate=true)
    
    println("Backsubstitution...")
    xrounded = backsubstitute(A, [FlintQQ(Rational{BigInt}(t)) for t in sol.primalvector])
    
    println("Building solver object...")
    roundedprimalobj = FlintQQ(Rational{BigInt}(primalobj(sol)))
    roundeddualobj = FlintQQ(Rational{BigInt}(dualobj(sol)))
    SparseSDPSolution(base_ring(sdp), blocksizes(sol), roundedprimalobj, roundeddualobj, xrounded)
end

function quadroundingheuristic(sdp::SparseSDP, sol; dense=true)
    println("Detecting eigenvectors...") 
    A = sdp.constraints   
    xasfloat = sol.primalvector
    N = length(xasfloat)
    F = base_ring(sdp)
    s = gen(F)
    B = sparse_matrix(FlintQQ)
    
    println("Number of blocks: ", length(blocksizes(sdp)))

    println("Building extended linear system...")
    for i = 1:nrows(A)
        l1 = Tuple{Int, fmpq}[]
        l2 = Tuple{Int, fmpq}[]
        for (j, v) in A[i]
            if j <= N
                !iszero(coeff(v, 0)) && push!(l1, (j, coeff(v, 0)))
                !iszero(coeff(v, 1)) && push!(l1, (N + j, coeff(s^2, 0) * coeff(v,1)))

                !iszero(coeff(v, 1)) && push!(l2, (j, coeff(v, 1)))
                !iszero(coeff(v, 0)) && push!(l2, (N + j, coeff(v, 0)))
            else
                !iszero(coeff(v, 0)) && push!(l1, (2N+1, coeff(v, 0)))
                !iszero(coeff(v, 1)) && push!(l2, (2N+1, coeff(v, 1)))
            end
        end
        push!(B, sparse_row(FlintQQ, sort(l1, lt=(x,y)->x[1]<=y[1])))
        push!(B, sparse_row(FlintQQ, sort(l2, lt=(x,y)->x[1]<=y[1])))
    end

    println("Converting to system over integers...")
    l = 1	
    for i = 1:nrows(B), (j, v) in B[i]
        l = lcm(l, denominator(B[i][j]))
    end
    B = change_ring(B, x->FlintZZ(l*x))

    println("Adding eigenvector constraints...")
    for bi = 1:length(blocksizes(sdp))
        vecs = quaddetecteigenvectors(block(sol, bi), Int(FlintZZ(coeff(s^2, 0))), 120, 1e-10)
        n = blocksizes(sdp)[bi]
        for k=1:length(vecs), i = 1:n
            v = vecs[k]
            l = Tuple{Int, fmpz}[]
            for j = 1:n 
                t = block(sdp, bi)[i, j].variables[1]
                !iszero(v[j]) && push!(l, (t, FlintZZ(v[j])))
                !iszero(v[n+j]) && push!(l, (N+t, FlintZZ(coeff(s^2, 0))*v[n+j]))
            end
            push!(B, sparse_row(FlintQQ, sort(l, lt=(x,y)->x[1]<=y[1])))
        end
    end

    println("Building rhs...")
    M = spzeros(nrows(B), ncols(B)-1)
    for i = 1:nrows(B)
        for (j, v) in B[i]
            if j != ncols(B)
                M[i, j] = Float64(v)	
            end
        end
    end 
    nM = M * vcat(sparse(I, N, N), -1/sqrt(BigFloat(coeff(gen(F)^2,0))) * sparse(I, N, N))
    b = [BigFloat(B[i][2N+1]) for i=1:nrows(B)] + M*vcat(zeros(BigFloat, N), -xasfloat./sqrt(BigFloat(coeff(gen(F)^2, 0)))) 
    xs = lu(Matrix(nM'*nM + 1e-30I)) \ (nM'*b)
    newxasfloat = vcat(xs, 1/sqrt(Float64(coeff(s^2, 0))) .* (xasfloat - xs))
    
    println("Running row elimination...")
    @time B = hnf(B, truncate=true)

    println("Backsubstitution...")
    xrounded = backsubstitute(B, [FlintQQ(Rational{BigInt}(t)) for t in newxasfloat])

    println("Building solver object...")
    roundedprimalobj = FlintQQ(Rational{BigInt}(primalobj(sol)))
    roundeddualobj = FlintQQ(Rational{BigInt}(dualobj(sol)))
    newx = [F(xrounded[k] + gen(F)*xrounded[N+k]) for k=1:N]
    SparseSDPSolution(base_ring(sdp), blocksizes(sol), roundedprimalobj, roundeddualobj, newx)
end

function isvalidsolution(sdp, sol)
    A = sdp.constraints
       
    print("Checking linear constraints...") 
    x = vcat(sol.primalvector, -base_ring(sdp)(1))
    !iszero(mul(A, x)) && error("linear system not satisfied!")
    println(" ok!")
    
    print("Checking sdp constraints...")
    
    R, x = PolynomialRing(base_ring(sdp), "x")
    failures = Int[]
    for i = 1:length(blocksizes(sdp))
        matr = 	block(sol, i)
        p = charpoly(R, matrix(matr))
        cfs = (-1)^degree(p) * p(-x)
        for j = 0:degree(cfs)
            c = coeff(cfs, j)
            if c < zero(base_ring(sdp))
                push!(failures, i)
            end
        end
    end
    success = isempty(failures)
    if !success
        println(failures)
    else
        println(" ok!")
    end
    success
end

function quadisvalidsolution(sdp, sol, embedding)
    A = sdp.constraints
    F = base_ring(sdp)
    print("Checking linear constraints...") 
    x = vcat(sol.primalvector, -base_ring(sdp)(1))
    all(F(0) != sum((coeff(A[i,j], 0) + coeff(A[i,j], 1)*gen(F))*(coeff(x[j],0) +coeff(x[j],1)*gen(F)) for j=1:ncols(A)) for i=1:nrows(A)) && error("linear system not satisfied!")
    println("ok")
    
    print("Checking sdp constraints...")
    
    failures = Int[]
    for i = 1:length(blocksizes(sdp))
        matr = block(sol, i)
        R, x = PolynomialRing(parent(matr[1,1]), "x")
        p = charpoly(R, matrix(matr))
        cfs = (-1)^degree(p) * p(-x)
        for j = 0:degree(cfs)
            c = coeff(cfs, j)
            a = coeff(c, 0)
            b = coeff(c, 1)
            if a < 0
                if b < 0 || a^2 > b^2 * coeff(gen(F)^2,0)
                push!(failures, i)
                end
            elseif b <= 0 && b^2 * coeff(gen(F)^2,0) > a^2
                push!(failures, i)
            end
        end
    end
    success = isempty(failures)
    if !success
        println(failures)
    else
        println("ok!")
    end
    success
end

function detectinteger(x, eps=1e-10)
    a = BigInt(round(x))
    if abs(x-a) < eps
        return true, a
    end
    return false, 0
end

function detectrational(x, k=1000, eps=1e-10)
    for i = 1:k
        bool, a = detectinteger(x*i,eps)
        if bool
            return bool, a//i
        end
    end
    return false, 0
end

function addrationalities!(sdp, sol)
    R = base_ring(sdp)
    w = primalvector(sol)
    for i in eachindex(w)
        status, v = detectrational(w[i])
        if status
            addconstraint!(sdp, AffineExpression([i], [one(R)], -R(v))) 
        end 
    end
end

###########################
### Uniqueness checking ###
###########################

function sturm_sequence(p)
    R = FlintQQ
    P, t = PolynomialRing(R, "t")
    list = [p]
    push!(list, derivative(p))
    for i = 2:degree(p)
        push!(list, -rem(list[i-1],list[i]))
    end
    list
end

function number_of_zeros(p,a,b, F, eps = 1/1000)
    R = F
    P, t = PolynomialRing(R, "t")
    a = a - eps
    q(t) = div(p(t),gcd(p(t),derivative(p(t))))
    k = sturm_sequence(q(t))
    sa = [k[i](a) < 0 for i=1:length(k)]
    sb = [k[i](b) < 0 for i=1:length(k)]
    Va = sum([1 for i=1:length(sa)-1 if sa[i]!= sa[i+1]])
    Vb = sum([1 for i=1:length(sb)-1 if sb[i]!= sb[i+1]])
    return Va-Vb
end

function quad_number_of_zeros(p,a,b, F, eps = 1//1000)
    R = F
    P, t = PolynomialRing(R, "t")
    a = a - eps
    q(t) = div(p(t),gcd(p(t),derivative(p(t))))
    k = sturm_sequence(q(t))
    sa = [] 
    sb = []
    for i=1:length(k)
        v1 = coeff(k[i](a),0)
        v2 = coeff(k[i](a),1)
        val = false
        if v1 < 0
            if v2 < 0 || v1^2 > v2^2 * coeff(gen(F)^2,0)
                val = true
            end
        elseif v2 <= 0 && v2^2 * coeff(gen(F)^2,0) > v1^2
            val = true
        end
        push!(sa, val)
        v1 = coeff(k[i](b),0)
        v2 = coeff(k[i](b),1)
        val = false
        if v1 < 0
            if v2 < 0 || v1^2 > v2^2 * coeff(gen(F)^2,0)
                val = true
            end
        elseif v2 <= 0 && v2^2 * coeff(gen(F)^2,0) > v1^2
            val = true
        end
        push!(sb, val)
    end
    Va = sum([1 for i=1:length(sa)-1 if sa[i]!= sa[i+1]])
    Vb = sum([1 for i=1:length(sb)-1 if sb[i]!= sb[i+1]])
    return Va-Vb
end

end 


==> ThreePoint.jl <==
module ThreePoint

using LinearAlgebra, AbstractAlgebra, Nemo, SemidefiniteProgramming, Base.Iterators

export threepointsdp

setprecision(2000)

function Q(n::Int, k::Int, u, v, t)
    R, x = PolynomialRing(FlintQQ, "x")
    p = gegenbauer(k, n, x) 
    sum(coeff(p, i) * ((1-u^2)*(1-v^2))^div(k-i, 2)*(t-u*v)^i for i=0:length(p)-1)
end

function Y(n::Int, d::Int, k::Int, u, v, t)
    a = Q(n-1, k, u, v, t)
    [a * u^i * v^ip for i=0:d-k, ip=0:d-k]
end

function Sbar(n::Int, d::Int, k::Int, u, v, t)
    1//6 * (Y(n, d, k, u, v, t) + Y(n, d, k, u, t, v) + Y(n, d, k, v, u,t) + Y(n, d, k, v, t, u) +  Y(n, d, k, t, u,v) + Y(n, d, k, t, v, u))
end

function threepointsdp(n::Int, d::Int, F=FlintQQ; costheta=1//2, N::Int=d, objective=nothing)
    println("Generating sdp...")
    R = AffineExpressionRing(F)
    P, (u, v, t) = PolynomialRing(R, ["u", "v", "t"])
    mu = [[u^k for k=0:N], [u^k for k=0:N-1]]
    
    primary_invariants = [u+v+t, u*v+u*t+v*t, u*v*t]
    Pi2 = primary_invariants[1]^2*primary_invariants[2]^2 - 4*primary_invariants[2]^3 - 4*primary_invariants[1]^3*primary_invariants[3] + 18*primary_invariants[1]*primary_invariants[2]*primary_invariants[3] - 27*primary_invariants[3]^2

    muvt = [[primary_invariants[1]^l*primary_invariants[2]^k*primary_invariants[3]^m for l=0:N-i for k=0:div(N-i-l,2) for m=0:div(N-i-l-2*k,3)] for i = 0:6]
   
    V = zeros(P,2,2)
    V[1,1] = 2*primary_invariants[1]^2 - 6*primary_invariants[2]
    V[1,2] = -primary_invariants[1]*primary_invariants[2] + 9*primary_invariants[3]
    V[2,1] = V[1,2]
    V[2,2] = 2*primary_invariants[2]^2 - 6*primary_invariants[1]*primary_invariants[3]

    V1 = zeros(P,2length(muvt[2]), 2length(muvt[2]))
    for i = 1:length(muvt[2])
        for j=1:length(muvt[2])
            V1[2i-1, 2j-1] = muvt[2][i]*muvt[2][j]*V[1,1]
            V1[2i-1, 2j] = muvt[2][i]*muvt[2][j]*V[1,2]
            V1[2i, 2j-1] = muvt[2][i]*muvt[2][j]*V[2,1]
            V1[2i, 2j]  = muvt[2][i]*muvt[2][j]*V[2,2]           
        end
    end

    keepRows = []
    for i = 1:2length(muvt[2])
        if total_degree(V1[i,i]) <= 2N 
            append!(keepRows,i)
        end
    end
    V1 = V1[keepRows,keepRows]

    V2 = zeros(P,2length(muvt[3]),2length(muvt[3]))
    for i = 1:length(muvt[3])
        for j=1:length(muvt[3])
            V2[2i-1, 2j-1] = muvt[3][i]*muvt[3][j]*V[1,1]
            V2[2i-1, 2j] = muvt[3][i]*muvt[3][j]*V[1,2]
            V2[2i, 2j-1] = muvt[3][i]*muvt[3][j]*V[2,1]
            V2[2i, 2j]  = muvt[3][i]*muvt[3][j]*V[2,2]
        end
    end

    keepRows = []
    for i = 1:2length(muvt[3])
        if total_degree(V2[i,i]) <= 2N - 2
            append!(keepRows,i)
        end
    end

    V2 = V2[keepRows,keepRows]

    V3 = zeros(P,2length(muvt[4]),2length(muvt[4]))
    for i = 1:length(muvt[4])
        for j=1:length(muvt[4])
            V3[2i-1, 2j-1] = muvt[4][i]*muvt[4][j]*V[1,1]
            V3[2i-1,2j] = muvt[4][i]*muvt[4][j]*V[1,2]
            V3[2i,2j-1] = muvt[4][i]*muvt[4][j]*V[2,1]
            V3[2i,2j]  = muvt[4][i]*muvt[4][j]*V[2,2]
        end
    end

    keepRows = []
    for i = 1:2length(muvt[4])
        if total_degree(V3[i,i]) <= 2N - 4
            append!(keepRows,i)
        end
    end
    V3 = V3[keepRows,keepRows]


    V4 = zeros(P,2length(muvt[5]),2length(muvt[5]))
    for i = 1:length(muvt[5])
        for j=1:length(muvt[5])
            V4[2i-1, 2j-1] = muvt[5][i]*muvt[5][j]*V[1,1]
            V4[2i-1,2j] = muvt[5][i]*muvt[5][j]*V[1,2]
            V4[2i,2j-1] = muvt[5][i]*muvt[5][j]*V[2,1]
            V4[2i,2j]  = muvt[5][i]*muvt[5][j]*V[2,2]
        end
    end

    keepRows = []
    for i = 1:2length(muvt[5])
        if total_degree(V4[i,i]) <= 2N  - 6
            append!(keepRows,i)
        end
    end
    V4 = V4[keepRows,keepRows]

    bsizes = [1, [1 for k=1:d], [1+d-k for k=0:d], [N+1, N], [length(muvt[1]), length(muvt[2])*ones(Int, 2), length(muvt[3]), length(muvt[4])*ones(Int, 2), length(muvt[5])*ones(Int, 2),length(muvt[6]), length(muvt[7]), size(V1)[1], size(V2)[1]*ones(Int, 2), size(V3)[1], size(V4)[1]]]
    sdp, B, ak, Fs, su, suvt = sdpbuilder(F, false, bsizes)

    F = sum(traceinner(Fs[1+k], Sbar(n, d, k, u, v, t)) for k=0:d)
 
    println("Building single constraint...")
    singleconstraint = 3*F(u,u,1) + sum(ak[k][1, 1] * gegenbauer(k, n, u) for k = 1:d) + 1 + quadform(su[1], mu[1]) + (u+1) * (costheta-u) * quadform(su[2], mu[2])

    println("Building triple constraint...")    
    pu = (u+1) * (costheta-u) 
    pv = (v+1) * (costheta-v) 
    pt = (t+1) * (costheta-t)

	tripleconstraint = F +
	    quadform(suvt[1], muvt[1]) + Pi2*quadform(suvt[4][1], muvt[4]) + sum(suvt[8][i,j]*V1[i,j] for i=1:size(V1)[1] for j=1:size(V1)[1]) + 
        (pu+pv+pt)*(quadform(suvt[2][1], muvt[2]) + Pi2 * quadform(suvt[5][1], muvt[5]) + sum(suvt[9][1][i,j] * V2[i,j] for i=1:size(V2)[1] for j=1:size(V2)[1])) + 
        (pu*pv + pu*pt + pv*pt)*(quadform(suvt[3], muvt[3]) + Pi2 * quadform(suvt[6], muvt[6]) + sum(suvt[10][i,j] * V3[i,j] for i=1:size(V3)[1] for j=1:size(V3)[1])) + 
        (pu*pv*pt) * (quadform(suvt[4][2], muvt[4]) + Pi2 * quadform(suvt[7], muvt[7]) + sum(suvt[11][i,j] * V4[i,j] for i=1:size(V4)[1] for j=1:size(V4)[1])) + 
        (1+2u*v*t-u^2-v^2-t^2)*(quadform(suvt[2][2], muvt[2]) + Pi2*quadform(suvt[5][2], muvt[5]) + sum(suvt[9][2][i,j]*V2[i,j] for i=1:size(V2)[1] for j=1:size(V2)[1]))

    scf = [coeff(tripleconstraint, i) for i=1:length(tripleconstraint) if exponent(tripleconstraint, i, 1) <= exponent(tripleconstraint, i, 2) <= exponent(tripleconstraint, i, 3)]

    addconstraint!(sdp, scf)
    addconstraint!(sdp, singleconstraint)
 
    obj = 1 + B[1,1] + sum(ak[k][1, 1] for k = 1:d) + traceinner(Fs[1], Sbar(n, d, 0, 1, 1, 1))
    if objective == nothing
        setobjective!(sdp, obj)
    else
        addconstraint!(sdp, obj - objective)
    end
    
    sdp
end

end


==> proofs.jl <==
using Serialization, Nemo, SemidefiniteProgramming, Hemisphere, Ball, ThreePoint


### Theorem 4.2 ###

sdp = hemispheresdp(8, 9, objective=183);
#status, sol = solvesdp(sdp, SDPAGMP(precision=600));
sol = deserialize("183points.jls");
roundedsol = roundingheuristic(sdp, sol);
isvalidsolution(sdp, roundedsol)


### Theorem 4.3 ###

sdp = threepointsdp(4, 6, costheta=1//6, objective=10);
#status, sol = solvesdp(sdp, SDPAGMP(precision=300));
sol = deserialize("10points.jls");
roundedsol = roundingheuristic(sdp, sol);
isvalidsolution(sdp, roundedsol)


### Theorem 4.4 ###

P, x = PolynomialRing(FlintQQ, "x");
F, s = NumberField(x^2-2, "s", cached=true);
embedding(x) = BigFloat(coeff(x, 0)) + BigFloat(coeff(x, 1)) * sqrt(BigFloat(2));
sdp = threepointsdp(3, 7, F, costheta=(2s-1)//7, objective=8);
#status, sol = solvesdp(sdp, SDPAGMP(precision=600, eps="1e-60"), embedding=embedding);
sol = deserialize("8points.jls");
roundedsol = quadroundingheuristic(sdp, sol);
quadisvalidsolution(sdp, roundedsol, embedding)

### Theorem 4.5 (iv) ###

# For packing 2n balls in a ball we have R = sqrt(2)+1 and r = 1,
# or, after rescaling, R - r = 1 and r^2 = 1/2

for n = 2:4
	sdp = ballsdp(n, 3, (n+1)//(2n), objective=n+1);
	status, sol = solvesdp(sdp, SDPAGMP());
	roundedsol = roundingheuristic(sdp, sol);
	isvalidsolution(sdp, roundedsol)
end


### Theorem 4.5 (v) ###

# For packing 5 disks in a disk we have R = 1 + sqrt(2*(1+1/sqrt(5))) and r = 1,
# or, after rescaling, R - r = 1 and r^2 = (5-sqrt(5))/8

P, x = PolynomialRing(FlintQQ, "x");
F, s = NumberField(x^2-5, "s");
sdp = ballsdp(2, 4, (5-s)//8, F, objective=5);
embedding(x) = BigFloat(coeff(x, 0)) + BigFloat(coeff(x, 1)) * sqrt(BigFloat(5));
status, sol = solvesdp(sdp, SDPAGMP(precision=600, eps=1e-40), embedding=embedding);
roundedsol = quadroundingheuristic(sdp, sol);
quadisvalidsolution(sdp, roundedsol, embedding)


### Theorem 4.5 (vi) ###

# For packing 7 disks in a disk we have R = 3 and r = 1,
# or, after rescaling, R - r = 1 and r^2 = 1/4

sdp = ballsdp(2, 4, 1//4, objective=7);
status, sol = solvesdp(sdp, SDPAGMP(precision=600, eps=1e-40));
roundedsol = roundingheuristic(sdp, sol);
isvalidsolution(sdp, roundedsol)

